Data Compression and Covariance Matrix Inspection: Cosmic Shear

Covariance matrices are among the most difficult pieces of end-to-end cosmological analyses. In principle, for two-point functions, each component involves a four-point function, and the resulting covariance often has hundreds of thousands of elements. We investigate various compression mechanisms capable of vastly reducing the size of the covariance matrix in the context of cosmic shear statistics. This helps identify which of its parts are most crucial to parameter estimation. We start with simple compression methods, by isolating and "removing" 200 modes associated with the lowest eigenvalues, then those with the lowest signal-to-noise ratio, before moving on to more sophisticated schemes like compression at the tomographic level and, finally, with the Massively Optimized Parameter Estimation and Data compression (MOPED). We find that, while most of these approaches prove useful for a few parameters of interest, like $\Omega_m$, the simplest yield a loss of constraining power on the intrinsic alignment (IA) parameters as well as $S_8$. For the case considered -- cosmic shear from the first year of data from the Dark Energy Survey -- only MOPED was able to replicate the original constraints in the 16-parameter space. Finally, we apply a tolerance test to the elements of the compressed covariance matrix obtained with MOPED and confirm that the IA parameter $A_{\mathrm{IA}}$ is the most susceptible to inaccuracies in the covariance matrix.

==> desc-tex/test/make_publication_list.py <==
"""
Parse the LSST DESC bibtex file and write out the publication list as an html snippet, for inclusion on the public website.
"""

from __future__ import print_function
import bibtexparser

# ======================================================================

def lookup_journal(tex):
    """
    Return the name or acronym of the journal, given its tex macro.
    """
    plaintext = tex.replace('\\','')
    lookup = {'apj':'ApJ', 'apjs':'ApJS', 'aj':'AJ', 'mnras':'MNRAS', 'nature':'Nature', 'aap':'A&amp;A', 'pasp':'PASP', 'jcap':'JCAP'}
    try:
        journal = lookup[plaintext]
    except:
        journal = plaintext
    return journal

# ----------------------------------------------------------------------

def html_for(entry):
    """
    Return a single line of HTML displaying the bibtex entry provided, either to stdout or a file provided.
    """
    # First make the authorlist:
    names = entry['author'].replace('\n',' ').replace('{','').replace('}','').replace('~',' ').replace('\\','').replace("'",'').split(' and ')
    separator = ', '
    authorlist = separator.join(names)

    # Clean up the title:
    title = entry['title'].replace('{','').replace('}','')

    # Now get the journal details:
    journal = lookup_journal(entry['journal'])
    try:
        details = separator.join(['('+entry['year']+')', journal, entry['volume'], entry['pages']])+'.'
    except:
        details = separator.join(['('+entry['year']+')', journal])+'.'

    # And now the URLs:
    ADSurl = entry['adsurl']
    PDFurl = "https://arxiv.org/pdf/"+entry['eprint']
    bibcode = ADSurl.split('/')[-1]
    BIBurl = "http://adsabs.harvard.edu/cgi-bin/nph-bib_query?bibcode="+bibcode+"&amp;data_type=BIBTEX&amp;db_key=AST&amp;nocookieset=1"

    # Compose the single line string:
    line = '<li style="margin-bottom: 10px;">'+authorlist+' <em>"'+title+'"</em> '+details
    line += ' (<a href="'+ADSurl+'">ADS</a>, <a href="'+PDFurl+'">PDF</a>, <a href="'+BIBurl+'">bibtex</a>)'+'</li>'

    return line


# ======================================================================

if __name__ == '__main__':

    with open('../bib/lsstdesc.bib') as bibtex_file:
        db = bibtexparser.bparser.BibTexParser(common_strings=True).parse_file(bibtex_file)

    # Loop over the list of bibtex entries:
    print()
    for entry in db.entries:
        print(html_for(entry))
        print()

# ======================================================================

